Two Knuth orbits of order 256 without primitive semifield coordinatizations

We exhibit two Knuth orbits of semifield planes of order 256 in which every coordinatizing semifield is nonprimitive on both the left and the right. Each orbit consists of two isotopy classes. The first orbit contains 168 isomorphism classes of unital semifields and the second contains 32. We give binary multiplication matrices for a representative of each orbit and an exhaustive computation that verifies nonprimitivity and the counts directly from these matrices.

==> anc/results.txt <==
Positive control: 255-cycle detected.

S1: nuclei 2 2 2
permutation  isotopies  right_pairs right_full  left_pairs left_full
123  900  65025  0  65025  0
  Aut: C3 semidirect C4 (inversion), order 12; Atp: 900; pair orbits: 75600/900 = 84
132  0  65025  0  65025  0
213  0  65025  0  65025  0
231  900  65025  0  65025  0
312  900  65025  0  65025  0
321  0  65025  0  65025  0
  Knuth orbit size: 2; unital isomorphism classes in the orbit: 168

S2: nuclei 4 4 4
permutation  isotopies  right_pairs right_full  left_pairs left_full
123  5400  65025  0  65025  0
  Aut: Q8, order 8; Atp: 5400; pair orbits: 86400/5400 = 16
132  0  65025  0  65025  0
213  0  65025  0  65025  0
231  5400  65025  0  65025  0
312  5400  65025  0  65025  0
321  0  65025  0  65025  0
  Knuth orbit size: 2; unital isomorphism classes in the orbit: 32

Total unital isomorphism classes: 200


==> anc/verify.cpp <==
// Exact checks for "Two Knuth orbits of order 256 without primitive
// semifield coordinatizations". Requires a C++17 compiler and no libraries
// other than the standard library. Run from this file's directory:
//   c++ -O2 -std=c++17 verify.cpp -o verify
//   ./verify
// Coordinates are labelled by bytes; e_i has label 1 << i.
// Tensor[j][i] encodes the column e_i * e_j.

#include <algorithm>
#include <array>
#include <cstdint>
#include <exception>
#include <iostream>
#include <numeric>
#include <stdexcept>
#include <string>
#include <vector>

using Byte = std::uint8_t;
using Columns = std::array<Byte, 8>;
using Tensor = std::array<Columns, 8>;
using Map = std::array<Byte, 256>;     // values at the 256 vectors
using Maps = std::array<Map, 256>;
using Perm = std::array<int, 3>;

const Tensor S1 = {{
    {0x01, 0x02, 0x04, 0x08, 0x10, 0x20, 0x40, 0x80},
    {0x02, 0x04, 0x08, 0x03, 0x50, 0xa0, 0x70, 0xe0},
    {0x04, 0x08, 0x03, 0x06, 0x20, 0x40, 0x80, 0x30},
    {0x08, 0x03, 0x06, 0x0c, 0xa0, 0x70, 0xe0, 0xf0},
    {0x10, 0x20, 0x40, 0x80, 0x11, 0x43, 0x35, 0xcf},
    {0x20, 0x40, 0x80, 0x30, 0x55, 0x7f, 0xf2, 0x96},
    {0x40, 0x80, 0x30, 0x60, 0x22, 0x86, 0x6a, 0xbd},
    {0x80, 0x30, 0x60, 0xc0, 0xaa, 0xed, 0xd4, 0x1c}
}};

const Tensor S2 = {{
    {0x01, 0x02, 0x04, 0x08, 0x10, 0x20, 0x40, 0x80},
    {0x02, 0x04, 0x08, 0x10, 0x20, 0x40, 0x80, 0x81},
    {0x04, 0x33, 0xc4, 0xf5, 0x98, 0x9f, 0x1b, 0x3d},
    {0x08, 0x3e, 0xf4, 0x65, 0xb0, 0xad, 0xda, 0xdc},
    {0x10, 0x93, 0x7b, 0xb4, 0x85, 0x47, 0x39, 0x46},
    {0x20, 0xc7, 0x03, 0x7e, 0x34, 0x71, 0x7f, 0x1e},
    {0x40, 0x0c, 0xda, 0xb0, 0x0e, 0x10, 0x85, 0xb6},
    {0x80, 0xeb, 0x5c, 0xe3, 0x4e, 0x6e, 0x48, 0x93}
}};

void require(bool condition, const char* message) {
    if (!condition) throw std::runtime_error(message);
}

Map linear_map(const Columns& columns) {
    Map values{};
    for (int i = 0; i < 8; ++i)
        for (int x = 0; x < (1 << i); ++x)
            values[x + (1 << i)] = values[x] ^ columns[i];
    return values;
}

Map inverse(const Map& f) {
    Map result{};
    std::array<bool, 256> used{};
    for (int x = 0; x < 256; ++x) {
        require(!used[f[x]], "a required map is singular");
        used[f[x]] = true;
        result[f[x]] = static_cast<Byte>(x);
    }
    return result;
}

bool independent(const Columns& columns) {
    Columns pivots{};
    for (Byte v : columns) {
        for (int i = 7; i >= 0; --i) {
            if ((v & (1 << i)) == 0) continue;
            if (pivots[i] == 0) { pivots[i] = v; break; }
            v ^= pivots[i];
        }
        if (v == 0) return false;
    }
    return true;
}

Tensor permuted(const Tensor& tensor, const Perm& permutation) {
    Tensor target{};
    for (int i = 0; i < 8; ++i)
        for (int j = 0; j < 8; ++j)
            for (int k = 0; k < 8; ++k) {
                if ((tensor[j][i] & (1 << k)) == 0) continue;
                const int indices[3] = {i,j,k};
                int x = indices[permutation[0]], y = indices[permutation[1]];
                target[y][x] |= static_cast<Byte>(1 << indices[permutation[2]]);
            }
    return target;
}

struct Product {
    Maps left{}, right{}, left_inverse{}, right_inverse{};

    explicit Product(const Tensor& tensor) {
        for (int j = 0; j < 8; ++j)
            right[1 << j] = linear_map(tensor[j]);
        for (int x = 0; x < 256; ++x) {
            Columns columns{};
            for (int j = 0; j < 8; ++j) columns[j] = right[1 << j][x];
            left[x] = linear_map(columns);
        }
        for (int y = 0; y < 256; ++y)
            for (int x = 0; x < 256; ++x) right[y][x] = left[x][y];
        for (int b = 1; b < 256; ++b) {
            left_inverse[b] = inverse(left[b]);
            right_inverse[b] = inverse(right[b]);
        }
    }

    Byte operator()(int x, int y) const { return left[x][y]; }
};

std::array<int,3> nuclei(const Product& p) {
    std::array<int,3> count{};
    for (int a = 0; a < 256; ++a) {
        bool l = true, m = true, r = true;
        for (int i = 0; i < 8; ++i)
            for (int j = 0; j < 8; ++j) {
                int x = 1 << i, y = 1 << j;
                l &= (p(p(a,x),y) == p(a,p(x,y)));
                m &= (p(p(x,a),y) == p(x,p(a,y)));
                r &= (p(p(x,y),a) == p(x,p(y,a)));
            }
        count[0] += l; count[1] += m; count[2] += r;
    }
    return count;
}

// A 255-cycle has to contain the fixed nonzero vector labelled 01.
int orbit_length(const Map& numerator, const Map& denominator_inverse) {
    int x = 1;
    int length = 0;
    do {
        x = numerator[denominator_inverse[x]];
        ++length;
        require(length <= 255, "invalid orbit of an invertible map");
    } while (x != 1);
    return length;
}

struct Scan { int pairs = 0, full = 0; };

Scan pencil_scan(const Maps& maps, const Maps& inverses) {
    Scan result;
    for (int b = 1; b < 256; ++b)
        for (int y = 1; y < 256; ++y) {
            int length = orbit_length(maps[y], inverses[b]);
            ++result.pairs;
            result.full += (length == 255);
        }
    return result;
}

// The eight right powers of g, starting at the unity, are a basis in
// the source. Products and the ninth power are recorded in that basis.
struct PowerBasis {
    Columns basis{};
    Map coordinates{};
    Tensor products{};             // products[i][j] holds basis[i]*basis[j]
    Byte recurrence{};

    PowerBasis(const Product& p, int g) {
        basis[0] = 1;
        for (int i = 1; i < 8; ++i) basis[i] = p(basis[i-1], g);
        coordinates = inverse(linear_map(basis));
        recurrence = coordinates[p(basis[7], g)];
        for (int i = 0; i < 8; ++i)
            for (int j = 0; j < 8; ++j)
                products[i][j] = coordinates[p(basis[i], basis[j])];
    }
};

bool satisfies_recurrence(const Map& pencil, Byte start, Byte mask) {
    Byte x = start, sum = 0;
    for (int i = 0; i < 8; ++i) {
        if (mask & (1 << i)) sum ^= x;
        x = pencil[x];
    }
    return x == sum;
}

bool preserves_products(const PowerBasis& source, const Product& target,
                        const Columns& first, const Columns& second,
                        const Map& output_from_coordinates) {
    for (int i = 7; i >= 0; --i)
        for (int j = 7; j >= 0; --j)
            if (target(first[i],second[j]) !=
                output_from_coordinates[source.products[i][j]]) return false;
    return true;
}

struct Isotopies {
    int number = 0;
    std::uint64_t fixed_pairs_sum = 0;
    std::vector<Map> automorphisms;
};

// Enumerate triples (F,G,H) with H(x*y) = F(x) o G(y).
// The choices a=F(1), b=G(1), y=G(g) force H(1)=a o b and
// H R_g = (R_y R_b^{-1}) H. They therefore force the image of
// the entire source basis. F and G are then R_b^{-1}H and L_a^{-1}H.
Isotopies enumerate_isotopies(const PowerBasis& source, const Product& target,
                              bool same_product) {
    Isotopies result;
    for (int b = 1; b < 256; ++b) {
        const Map& undo_right = target.right_inverse[b];
        for (int y = 1; y < 256; ++y) {
            Map pencil{};
            for (int x = 0; x < 256; ++x)
                pencil[x] = target.right[y][undo_right[x]];
            // A conjugate of R_g satisfies the source recurrence on every
            // vector. Testing it at 01 is a necessary filter only.
            if (!satisfies_recurrence(pencil, 1, source.recurrence)) continue;
            for (int a = 1; a < 256; ++a) {
                Columns images{};
                images[0] = target(a,b);
                for (int i = 1; i < 8; ++i) images[i] = pencil[images[i-1]];
                if (!independent(images)) continue;
                const Map output = linear_map(images);
                const Map& undo_left = target.left_inverse[a];
                Columns first{}, second{};
                for (int i = 0; i < 8; ++i) {
                    first[i] = undo_right[images[i]];
                    second[i] = undo_left[images[i]];
                }
                if (!preserves_products(source, target, first, second, output)) continue;
                ++result.number;
                if (!same_product) continue;
                int fixed_first = 0, fixed_second = 0;
                Map h{};
                for (int x = 1; x < 256; ++x) {
                    h[x] = output[source.coordinates[x]];
                    fixed_first += (undo_right[h[x]] == x);
                    fixed_second += (undo_left[h[x]] == x);
                }
                result.fixed_pairs_sum += fixed_first * fixed_second;
                if (a == 1 && b == 1) result.automorphisms.push_back(h);
            }
        }
    }
    return result;
}

int permutation_order(const Map& f) {
    std::array<bool,256> visited{};
    int order = 1;
    for (int x = 0; x < 256; ++x) {
        if (visited[x]) continue;
        int y = x, length = 0;
        do { visited[y] = true; ++length; y = f[y]; } while (y != x);
        order = std::lcm(order, length);
    }
    return order;
}

std::string group_type(const std::vector<Map>& automorphisms) {
    std::vector<Map> order_three, order_four;
    int involutions = 0;
    for (const auto& f : automorphisms) {
        int order = permutation_order(f);
        involutions += (order == 2);
        if (order == 3) order_three.push_back(f);
        if (order == 4) order_four.push_back(f);
    }
    if (automorphisms.size() == 8 && involutions == 1 && order_four.size() == 6)
        return "Q8";
    if (automorphisms.size() == 12) {
        for (const auto& f : order_three) {
            Map inverse_f = inverse(f);
            for (const auto& g : order_four) {
                bool inverts = true;
                for (int x = 0; x < 256; ++x) inverts &= (g[f[x]] == inverse_f[g[x]]);
                if (inverts) return "C3 semidirect C4 (inversion)";
            }
        }
    }
    return "unidentified";
}

int run_example(const char* name, const Tensor& tensor, int generator) {
    const Product original(tensor);
    for (int x = 0; x < 256; ++x)
        require(original(x,1) == x && original(1,x) == x, "invalid unity");
    const auto n = nuclei(original);
    std::cout << name << ": nuclei " << n[0] << ' ' << n[1] << ' ' << n[2] << '\n';
    const PowerBasis source(original, generator);
    const Perm identity = {0,1,2};
    Perm permutation = identity;
    int stabilizer = 0, classes = 0;
    std::cout << "permutation  isotopies  right_pairs right_full  left_pairs left_full\n";
    do {
        Product target(permuted(tensor, permutation));
        Scan right = pencil_scan(target.right, target.right_inverse);
        Scan left = pencil_scan(target.left, target.left_inverse);
        const bool same = (permutation == identity);
        Isotopies result = enumerate_isotopies(source, target, same);
        for (int index : permutation) std::cout << index + 1;
        std::cout << "  " << result.number << "  " << right.pairs << "  " << right.full
                  << "  " << left.pairs << "  " << left.full << '\n';
        require(right.pairs == 65025 && left.pairs == 65025, "incomplete scan");
        require(right.full == 0 && left.full == 0, "a full cycle was found");
        if (result.number) ++stabilizer;
        if (same) {
            require(result.number > 0 && result.fixed_pairs_sum % result.number == 0,
                    "invalid Burnside count");
            classes = static_cast<int>(result.fixed_pairs_sum / result.number);
            std::cout << "  Aut: " << group_type(result.automorphisms)
                      << ", order " << result.automorphisms.size()
                      << "; Atp: " << result.number << "; pair orbits: "
                      << result.fixed_pairs_sum << '/' << result.number
                      << " = " << classes << '\n';
        }
    } while (std::next_permutation(permutation.begin(), permutation.end()));
    require(stabilizer == 3, "the Knuth stabilizer does not have order three");
    // The stabilizer is A3. The other class is represented by the opposite,
    // and reversal of multiplication is a bijection on isomorphism types.
    std::cout << "  Knuth orbit size: " << 6 / stabilizer
              << "; unital isomorphism classes in the orbit: " << 2 * classes << "\n\n";
    return 2 * classes;
}

int main() {
    try {
        const Map identity = linear_map({1,2,4,8,16,32,64,128});
        // Positive control: multiplication by X mod X^8+X^4+X^3+X^2+1.
        const Map control = linear_map({2,4,8,16,32,64,128,0x1d});
        require(orbit_length(control,identity) == 255, "positive control failed");
        std::cout << "Positive control: 255-cycle detected.\n\n";
        int first = run_example("S1", S1, 0x12);  // (eta, 1)
        int second = run_example("S2", S2, 0x02);
        std::cout << "Total unital isomorphism classes: " << first + second << '\n';
    } catch (const std::exception& error) {
        std::cerr << "Verification failed: " << error.what() << '\n';
        return 1;
    }
}

